Efficient Detection Framework Adaptation for Edge Computing: A Plug-and-play Neural Network Toolbox Enabling Edge Deployment

Edge computing has emerged as a key paradigm for deploying deep learning-based object detection in time-sensitive scenarios. However, existing edge detection methods face challenges: 1) difficulty balancing detection precision with lightweight models, 2) limited adaptability of generalized deployment designs, and 3) insufficient real-world validation. To address these issues, we propose the Edge Detection Toolbox (ED-TOOLBOX), which utilizes generalizable plug-and-play components to adapt object detection models for edge environments. Specifically, we introduce a lightweight Reparameterized Dynamic Convolutional Network (Rep-DConvNet) featuring weighted multi-shape convolutional branches to enhance detection performance. Additionally, we design a Sparse Cross-Attention (SC-A) network with a localized-mapping-assisted self-attention mechanism, enabling a well-crafted joint module for adaptive feature transfer. For real-world applications, we incorporate an Efficient Head into the YOLO framework to accelerate edge model optimization. To demonstrate practical impact, we identify a gap in helmet detection -- overlooking band fastening, a critical safety factor -- and create the Helmet Band Detection Dataset (HBDD). Using ED-TOOLBOX-optimized models, we address this real-world task. Extensive experiments validate the effectiveness of ED-TOOLBOX, with edge detection models outperforming six state-of-the-art methods in visual surveillance simulations, achieving real-time and accurate performance. These results highlight ED-TOOLBOX as a superior solution for edge object detection.

==> figures/fig13/_________.py <==
# -*- coding:utf-8 -*-
import matplotlib
import matplotlib.pyplot as plt
#平滑函数
from scipy.interpolate import make_interp_spline
import numpy as np
# 处理乱码
'''matplotlib.rcParams['font.sans-serif'] = ['SimHei']  # 用黑体显示中文
x = [1, 2, 3, 4]
y = [10, 50, 20, 100]
# "r" 表示红色，ms用来设置*的大小
m = make_interp_spline(x, y)
xs = np.linspace(0, 2, 50)
ys = m(xs)

plt.plot(xs, ys, "r", marker='*', ms=10, label="a")
# plt.plot([1, 2, 3, 4], [20, 30, 80, 40], label="b")
plt.xticks(rotation=45)
plt.xlabel("发布日期")
plt.ylabel("小说数量")
#plt.title("80小说网活跃度")
# upper left 将图例a显示到左上角
plt.legend(loc="upper left")
# 在折线图上显示具体数值, ha参数控制水平对齐方式, va控制垂直对齐方式
for x1, y1 in zip(x, y):
    plt.text(x1, y1 + 1, str(y1), ha='center', va='bottom', fontsize=20, rotation=0)
plt.savefig("a.jpg")
plt.show()
'''

def smooth_xy(lx, ly):
    """数据平滑处理

    :param lx: x轴数据，数组
    :param ly: y轴数据，数组
    :return: 平滑后的x、y轴数据，数组 [slx, sly]
    """
    x = np.array(lx)
    y = np.array(ly)
    x_smooth = np.linspace(x.min(), x.max(), 300)
    y_smooth = make_interp_spline(x, y)(x_smooth)
    return [x_smooth, y_smooth]


'''if __name__ == '__main__':
    matplotlib.rcParams['font.sans-serif'] = ['SimHei']  # 用黑体显示中文
    plt.xlabel("图像数量/张")
    plt.ylabel("时延/ms")
    #plt.title("80小说网活跃度")
    # upper left 将图例a显示到左上角

    x_raw = [ 10, 20, 30, 40,50,60, 70, 80, 90, 100]
    y_raw = [80,160,240,290,340,390,420,450,480,530]
    xy_s = smooth_xy(x_raw, y_raw)
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    # 原始折线图
    ln1,=plt.plot(x_raw, y_raw, marker='s', linestyle = '-', lw=2, label='q=1')

    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    ln2,=plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')

    plt.legend(handles=[ln1,ln2],labels=['云计算(DETR、Sparse DETR、YOLOv7-E6)','边缘计算(YOLOv7-tiny-SiLU、轻量级YOLOv8)'],loc = "upper left")
    plt.show()



    # 处理后的平滑曲线
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    plt.plot(xy_s[0], xy_s[1], linestyle = '-', lw=1, label='q=1')
    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')
    plt.show()'''

if __name__ == '__main__':
    matplotlib.rcParams['font.sans-serif'] = ['SimHei']  # 用黑体显示中文
    plt.xlabel("The number of image")
    plt.ylabel("Delay/ms")
    #plt.title("80小说网活跃度")
    # upper left 将图例a显示到左上角

    x_raw = [ 10, 20, 30, 40,50,60, 70, 80, 90, 100]
    #y_raw = [80,160,240,290,340,390,420,450,480,530]
    y_raw = [72, 142, 193, 270, 330, 350, 370, 410, 420, 450]
    xy_s = smooth_xy(x_raw, y_raw)
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    # 原始折线图
    ln1,=plt.plot(x_raw, y_raw, marker='s', linestyle = '-', lw=2, label='q=1')

    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    #y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    y1 = [3, 5, 8, 11, 13, 21, 27, 35, 42, 45]
    ln2,=plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')

    plt.legend(handles=[ln1,ln2],labels=['The cloud computing(DETR-101/YOLOv7-x/FCOS-101)','The edge computing(YOLOv7-tiny-SiLU/PPYOLOEs/YOLOv5s/Our algorithm)'],loc = "upper left")
    plt.show()



    # 处理后的平滑曲线
    plt.grid(zorder=0, linewidth="0.5", linestyle="-.")
    plt.plot(xy_s[0], xy_s[1], linestyle = '-', lw=1, label='q=1')
    x1 = [10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
    y1 = [5, 10, 12, 19, 22, 28, 33, 40, 44, 48]
    plt.plot(x1, y1, marker='s', linestyle='-', lw=2, label='q=1')
    plt.show()

